A Portable Parton-Level Event Generator for the High-Luminosity LHC

The rapid deployment of computing hardware different from the traditional CPU+RAM model in data centers around the world mandates a change in the design of event generators for the Large Hadron Collider, in order to provide economically and ecologically sustainable simulations for the high-luminosity era of the LHC. Parton-level event generation is one of the most computationally demanding parts of the simulation and is therefore a prime target for improvements. We present a production-ready leading-order parton-level event generation framework capable of utilizing most modern hardware and discuss its performance in the standard candle processes of vector boson and top-quark pair production with up to five additional jets.

==> JLSE_Plots/plot_computing_breakdown.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt


plt.style.use('tableau-colorblind10')
plt.rc('text', usetex=True)
preamble = [r'\usepackage{amsmath}',
            r'\usepackage{siunitx}',
            r'\usepackage{hepnames}']
plt.rcParams['text.latex.preamble'] = " ".join(preamble)
params = {'font.size': 9,
          'figure.titlesize': 10,
          'axes.titlesize': 9,
          'axes.labelsize': 9,
          'legend.fontsize': 8,
          'xtick.labelsize': 8,
          'ytick.labelsize': 8}
plt.rcParams.update(params)
def set_figure_size(latex_width, aspect_ratio=0.6875):
    tex_points_per_inch = 72.27
    inches_per_tex_point = 1.0 / tex_points_per_inch
    inches_width = latex_width * inches_per_tex_point
    plt.rc('figure', figsize=[inches_width, inches_width * aspect_ratio])
set_figure_size(510, 0.4)
plt.rcParams['lines.linewidth'] = 1
plt.rc('font', family='serif')

cycle = plt.rcParams['axes.prop_cycle'].by_key()['color']

def parse_csv(filename, separator = "tb"):
    data = pd.read_csv(filename)
    rates = {}
    for id, entry in data.iterrows():
        ps = entry["process_string"]
        # the event rate is not reliable, there are some faulty data entries in
        # the file
        rate = entry["event_rate"]

        n_trials = entry["n_nonzero"]
        time = entry["Total Runtime"]
        rate = n_trials / time

        # convert from rate 1/s -> 1/h
        rate *= 60*60
        ng = len(ps.split(separator)[-1].split(" ")) - 1
        if(ng not in rates.keys()):
            rates[ng] = {}
            rates[ng]["rate"] = 0
        if(rates[ng]["rate"] < rate):
            rates[ng]["rate"] = rate
            rates[ng]["bdwn"] = entry
    return rates

def combine_times(rates):
    ret = {}
    for multi in rates.keys():
        times = rates[multi]["bdwn"]
        ret[multi] = 0

        total_time = times["Event Generation Runtime"]
        time_output = times["EG Output"]
        time_recursion = times["EG Recursion"] + times["EG External State"] \
            + times["EG RNG"]
        time_ps  = times["EG Phase space"]
        time_lha = times["EG PDF and AlphaS evaluation"]
        ret[multi] = [total_time, time_output, time_recursion, time_ps, time_lha]
    return ret

basepath_tt = "./pepper_results/pepper/pepper_ttjets/2023-11-09_ttjets/"
rates_tt_h100    = parse_csv(basepath_tt + "pepper_kokkos_h100.csv", "tb")
rates_tt_skylake = parse_csv(basepath_tt + "pepper_kokkos_skylake.csv", "tb")
times_tt_skylake = combine_times(rates_tt_skylake)

cycle = plt.rcParams['axes.prop_cycle'].by_key()['color']
# create plot
fig = plt.figure()
plt.subplots_adjust(left=0.075, right=0.975, top=0.9, bottom=0.15)
gs = fig.add_gridspec(1, 2, wspace=0.15)
(ax1, ax2) = gs.subplots()

for key in times_tt_skylake:
    height = 0
    tot_height = 0
    #print(times_tt_skylake[key])
    for i,h in enumerate(times_tt_skylake[key]):
        fh = float(h)
        if(i == 0):
            tot_height = fh
            continue
        ax1.bar(key, fh/tot_height, 0.75, bottom=height, color = cycle[i])
        height += fh/tot_height

times_tt_h100 = combine_times(rates_tt_h100)
for key in times_tt_h100:
    height = 0
    tot_height = 0
    #print(times_tt_h100[key])
    for i,h in enumerate(times_tt_h100[key]):
        fh = float(h)
        if(i == 0):
            tot_height = fh
            continue
        ax2.bar(key, fh/tot_height, 0.75, bottom=height, color = cycle[i])
        height += fh/tot_height

ax1.set_ylim(0,1)
ax2.set_ylim(0,1)

ax1.set_ylabel("Fraction of total runtime")
ax1.set_xlabel("n")
ax2.set_xlabel("n")

ax1.title.set_text(r"2$\times$Skylake8180")
ax2.title.set_text(r"H100")

for ax in [ax1, ax2]:
    ax.text(1.045, 1, r"\textsc{Pepper} MC",
             horizontalalignment='right',
             verticalalignment='top',
             rotation = 90,
             transform=ax.transAxes)


labels = ["Event output", "Matrix element", "Phase space", "PDF \& coupling"]
for i,l in enumerate(labels):
    ax1.bar(0,0,label=l, color=cycle[i+1])

for ax in (ax1, ax2):
    ax.tick_params(axis="y", which="both", right=True, left=True, direction="in")
    ax.tick_params(axis="x", which="both", bottom=True, top=False, direction="out")
ax1.legend(title=r"$pp \to t \bar t + n\,\text{jets}$")

plt.savefig("computing_breakdown.pdf")



==> JLSE_Plots/plot_matrix_element_performance.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt


plt.style.use('tableau-colorblind10')
plt.rc('text', usetex=True)
preamble = [r'\usepackage{amsmath}',
            r'\usepackage{siunitx}',
            r'\usepackage{hepnames}',
            r'\usepackage{xfrac}']
plt.rcParams['text.latex.preamble'] = " ".join(preamble)
params = {'font.size': 9,
          'figure.titlesize': 10,
          'axes.titlesize': 9,
          'axes.labelsize': 9,
          'legend.fontsize': 8,
          'xtick.labelsize': 8,
          'ytick.labelsize': 8}
plt.rcParams.update(params)
def set_figure_size(latex_width, aspect_ratio=0.6875):
    tex_points_per_inch = 72.27
    inches_per_tex_point = 1.0 / tex_points_per_inch
    inches_width = latex_width * inches_per_tex_point
    plt.rc('figure', figsize=[inches_width, inches_width * aspect_ratio])
set_figure_size(0.6*510)
plt.rcParams['lines.linewidth'] = 1
plt.rc('font', family='serif')
plt.tick_params(axis="y", which="both", right=True, left=True, direction="in")
plt.tick_params(axis="x", which="both", bottom=True, top=False, direction="out")
plt.subplots_adjust(left=0.1, right=0.95, top=0.95, bottom=0.15)

cycle = plt.rcParams['axes.prop_cycle'].by_key()['color']

def parse_ggttng(filename):
    data = pd.read_csv(filename)
    rates = {}
    for id, entry in data.iterrows():
        ps = entry["process_string"]
        # the event rate is not reliable, there are some faulty data entries in
        # the file
        rate = entry["event_rate"]

        n_trials = entry["n_trials"]
        time = entry["Total Runtime"]
        rate = n_trials / time

        # convert from 1/s -> 1/h
        rate *= 60*60
        ng = len(ps.split("tb")[-1].split(" ")) - 1
        if(ng not in rates.keys()):
            rates[ng] = 0
        if(rates[ng] < rate):
            rates[ng] = rate

    return rates

basepath = "./pepper_results/pepper/pepper_ttng/plots_2023-11-03_ttng/"
rates_a100    = parse_ggttng(basepath + "pepper_runs_a100_ttng.csv")
rates_h100    = parse_ggttng(basepath + "pepper_runs_h100_ttng.csv")
rates_mi100   = parse_ggttng(basepath + "pepper_runs_mi100_ttng.csv")
rates_mi250   = parse_ggttng(basepath + "pepper_runs_mi250_ttng.csv")
rates_v100    = parse_ggttng(basepath + "pepper_runs_v100_ttng.csv")
rates_skylake = parse_ggttng(basepath + "pepper_runs_skylake_ttng.csv")
rates_skylake = parse_ggttng(basepath + "pepper_runs_skylake_ttng.csv")
rates_xpu     = parse_ggttng(basepath + "pepper_runs_xpu_ttng.csv")

print(rates_a100)

n_entries = 6
n_gluons  = len(rates_a100.values())

plt.bar( np.nan,np.nan , label="a100",   color = cycle[0])
plt.bar( np.nan,np.nan , label="h100",   color = cycle[1])
plt.bar( np.nan,np.nan , label="mi100",  color = cycle[2])
plt.bar( np.nan,np.nan , label="mi250",  color = cycle[3])
plt.bar( np.nan,np.nan , label="v100",   color = cycle[4])
plt.bar( np.nan,np.nan , label="skylake",color = cycle[5])
plt.bar( np.nan,np.nan , label="PVC",color = cycle[6])

bar_kwargs = {"width" : 1}

for i in range(n_gluons):
    plt.bar(i*(n_entries+1) + 0, rates_a100[i],    color = cycle[0], **bar_kwargs)
    plt.bar(i*(n_entries+1) + 1, rates_h100[i],    color = cycle[1], **bar_kwargs)
    plt.bar(i*(n_entries+1) + 2, rates_mi100[i],   color = cycle[2], **bar_kwargs)
    plt.bar(i*(n_entries+1) + 3, rates_mi250[i],   color = cycle[3], **bar_kwargs)
    plt.bar(i*(n_entries+1) + 4, rates_v100[i],    color = cycle[4], **bar_kwargs)
    plt.bar(i*(n_entries+1) + 5, rates_skylake[i], color = cycle[5], **bar_kwargs)

plt.legend()
plt.yscale("log")
plt.ylabel("Matrix element rate [1/h]")
plt.xticks([2.5, 9.5, 16.5, 23.5, 30.5, 37.5], ["0", "1", "2", "3", "4", "5"])
plt.xlabel("$n$")
plt.savefig("pepper_event_rates_ttng.pdf")
plt.clf()


n_entries = 6
n_gluons  = len(rates_a100.values())

plt.tick_params(axis="both", which="both", right=True, left=True, top=True, direction="in")

plt.plot(rates_skylake.keys(), rates_skylake.values(), "-o",
         c= cycle[5], label=r"2$\times$Skylake8180")
plt.plot(rates_v100.keys(), rates_v100.values(), "-D",
         c= cycle[4], label="V100")
plt.plot(rates_a100.keys(), rates_a100.values(), "-v",
         c= cycle[0], label="A100")
plt.plot(rates_h100.keys(), rates_h100.values(), "-^",
         c= cycle[1], label="H100")
plt.plot(rates_mi100.keys(), rates_mi100.values(), "-X",
         c= cycle[2], label="MI100")
plt.plot(rates_mi250.keys(), rates_mi250.values(), "-*",
         c= cycle[3], label=r"$\sfrac{1}{2}\times$MI250")
plt.plot(rates_xpu.keys(), rates_xpu.values(), "-s",
         c= cycle[8], label=r"PVC")

plt.text(0.95, 0.95,
         r"\noindent"
         r"\textbf{$gg \to t \bar t + ng$ at $\sqrt{s} = 14\,\text{TeV}$}"
         r"\\"
         r"$\mu_R^2 = \mu_F^2 = m_t^2$"
         r"\\"
         r"$p_{\perp,j} \geq 30\,\text{GeV}$, "
         r"$|\eta_{j}| \leq 5$, "
         r"$\Delta R_{jj} \geq 0.4$",
         transform=plt.gca().transAxes, ha="right", va="top", fontsize="x-small")

plt.legend(frameon=False,ncol=1,loc="lower left")
plt.yscale("log")
plt.ylabel("Matrix element rate [1/h]")
plt.xlabel("$n$")
plt.ylim(None, 1e8*3600)

left, width = .25, .5
bottom, height = .25, .5
right = left + width
top = bottom + height
ax = plt.gca()

ax.text(1.04, 1, r"\textsc{Pepper} MC",
        horizontalalignment='right',
        verticalalignment='top',
        rotation = 90,
        transform=ax.transAxes)

plt.savefig("pepper_event_rates_ttng_v2.pdf", bbox_inches='tight')


==> JLSE_Plots/plot_polaris_scaling.py <==
import matplotlib.pyplot as mpl
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd

plt.style.use('tableau-colorblind10')
plt.rc('text', usetex=True)
preamble = [r'\usepackage{amsmath}',
            r'\usepackage{siunitx}',
            r'\usepackage{hepnames}']
plt.rcParams['text.latex.preamble'] = " ".join(preamble)
params = {'font.size': 9,
          'figure.titlesize': 10,
          'axes.titlesize': 9,
          'axes.labelsize': 9,
          'legend.fontsize': 8,
          'xtick.labelsize': 8,
          'ytick.labelsize': 8}
plt.rcParams.update(params)
def set_figure_size(latex_width, aspect_ratio=0.6875):
    tex_points_per_inch = 72.27
    inches_per_tex_point = 1.0 / tex_points_per_inch
    inches_width = latex_width * inches_per_tex_point
    plt.rc('figure', figsize=[inches_width, inches_width * aspect_ratio])
set_figure_size(0.6*510)
plt.rcParams['lines.linewidth'] = 1
plt.rc('font', family='serif')
plt.tick_params(which="both", right=True, top=True, direction="in")
plt.subplots_adjust(left=0.1, right=0.95, top=0.95, bottom=0.15)

def parse(filename):
    data = pd.read_csv(filename)
    tp = {}
    gpus = []
    times = []
    times_no_hdf5 = []
    for id, entry in data.iterrows():
        ranks = entry["N Ranks"]
        time = entry["Total Runtime"]
        time_no_hdf5 = time - entry["EG-O HDF5 write"]
        gpus.append(ranks)
        times.append(ranks / time)
        times_no_hdf5.append(ranks / time_no_hdf5)

    for i in range(1,len(times_no_hdf5)):
        times_no_hdf5[i] /= times_no_hdf5[0]
    times_no_hdf5[0] = 1

    for i in range(1,len(times)):
        times[i] /= times[0]
    times[0] = 1

    return gpus, times, times_no_hdf5

xs, event_rates, event_rates_no_hdf5 = parse("./pepper_results/g_g__t_tb_g_g_g_g.ranks.csv")

# xs=[4, 8, 16, 32, 64, 128, 256, 512, 1024]
# event_rates = [1, 1.9938625204582652, 3.9698574338085533, 7.912319870103512, 15.45757335448057,
#                30.569692217212307, 60.65188642551536, 115.18818097876269, 121.94408602150537]
# event_rates_no_hdf5 = [1, 2.0026439407974643, 3.9975197952064176, 7.98403299104441, 15.938145478374837,
#                        31.93121851152868, 63.77478398033392, 127.19519846376991, 253.6184179226069]

#fig = mpl.figure()
#fig.set_tight_layout(True)
#plt = fig.add_subplot(111)
#plt.text(0.,pow(10,-1.0),r'12k unit wgt events',{'ha': 'left'}
#plt.text(0.,pow(10,-1.125),r'12m51s on 512 Ranks',{'ha': 'left'})
txt=plt.text(40.,pow(10,.6),r'\textbf{Polaris @ ALCF}, 4 ranks / node',{'ha': 'left'})
txt.set_url('https://www.alcf.anl.gov/polaris')
plt.text(40,pow(10,.4),r'1 x AMD EPYC Milan / node',{'ha': 'left'})
plt.text(40,pow(10,.2),r'4 x NVidia A100 / node',{'ha': 'left'})
plt.text(40,pow(10,.0),r'HPE Slingshot 10',{'ha': 'left'})
plt.text(1450,300.,r'\textsc{Pepper} MC',{'ha': 'left', 'va': 'top'},rotation=90)
plt.text(4.,pow(10,1.7),r'\textbf{$gg \to t \bar t gggg$ at $\sqrt s = 14\,\text{TeV}$}',{'ha': 'left'})
plt.text(4.,pow(10,1.50),r"$\mu_R^2 = \mu_F^2 = m_t^2$",{'ha': 'left'})
plt.text(4.,pow(10,1.30),r'{$p_{T,j}\ge20\,{\rm GeV}$},\, {$|y_{j}|\le5$}',{'ha': 'left'})
plt.plot(xs,event_rates,markeredgewidth=0.0,marker='D',label=r'Full event generation',zorder=4)
plt.plot(xs,event_rates_no_hdf5,markeredgewidth=0.0,marker='s',label=r'Write-out disabled',zorder=3)
#plt.plot(xw,zjw,c='#FC8500',ls='--',markeredgewidth=0.0,marker='s',label=r'$fix\; N\; weak$',zorder=2)
#plt.plot(xs,zjs,c='b',ls='--',markeredgewidth=0.0,marker='o',label=r'$fix\; N\; strong$',zorder=1)
# plt.axis([0.5, 5.5, 0.5, 40.])
plt.xscale("log")
plt.yscale('log')
# plt.plot([1.,5.],[1.,16.],c='gray',ls=':')
plt.ylabel(r'${\rm Normalized\; event \; rate}$')
plt.xlabel(r'${\rm MPI\; Ranks}$')

# plt.set_xticks(xs)
# plt.set_xticklabels([r'$64$',r'$128$', r'$256$', r'$512$', r'$1024$'])
plt.legend(loc="upper left", borderpad=0.6, borderaxespad=1, frameon=False)
mpl.savefig('polaris_scaling.pdf')


==> JLSE_Plots/plot_unweighted_event_rates.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

def parse_ggttng():
    return parse_csv(filename, "tb")

def parse_csv(filename, separator = "tb"):
    data = pd.read_csv(filename)
    rates = {}
    ideal_bs = {}
    for id, entry in data.iterrows():
        ps = entry["process_string"]
        # the event rate is not reliable, there are some faulty data entries in
        # the file
        rate = entry["event_rate"]

        n_nonzero = entry["n_nonzero"]
        time = entry["Total Runtime"]
        # time = entry["Event Generation Runtime"]
        # time -= entry["EG Output"]
        # time -= entry["HDF5 Close Runtime"]
        # time -= entry["EG-O Pull non-zero"]
        # time -= entry["EG-O Filter non-zero"]
        #time -= entry["EG-O HDF5 write"]

        rate = n_nonzero / time
        # convert from rate 1/s -> 1/h
        rate *= 60*60
        ng = len(ps.split(separator)[-1].split(" ")) - 1
        # if("pepper_main_a100.csv" in filename):
        #     print(ps.split(separator)[-1].split(" "))
        if(entry["batch_size"] == 1048576):
            tot  = entry["Total Runtime"]
            init = entry["Initialisation Runtime"]
            gen  = entry["Event Generation Runtime"]
            opt  = entry["Optimisation Runtime"]
            unw  = entry["Unweighting Setup Runtime"]
            hdf5_close = entry["HDF5 Close Runtime"]
            hdf5_open  = entry["HDF5 Open Runtime"]
            hdf5_init  = entry["HDF5 Init Runtime"]
            time_filter = entry["EG-O Pull non-zero"] + entry["EG-O Pull non-zero"]
            # print(filename)
            #print(f"{100.*ng:.2}: {100.*init/tot:.2}, {100.*gen/tot:.2}, {100.*opt/tot:.2}, {100.*unw/tot:.2}, {100.*(hdf5_close)/tot:.2}, {100.*(hdf5_open)/tot:.2}, {100.*(hdf5_init)/tot:.2}")
            # print(f"{time_filter / tot}")

        if(ng not in rates.keys()):
            rates[ng] = 0
            ideal_bs[ng] = 0
        if(rates[ng] < rate):
            # print(filename, ng)
            rates[ng] = rate
            ideal_bs[ng] = entry["batch_size"]
            tot  = entry["Total Runtime"]
            time_filter = entry["EG-O Pull non-zero"] + entry["EG-O Pull non-zero"]
            # print(f"{time_filter / tot}")
    return rates

plt.style.use('tableau-colorblind10')
plt.rc('text', usetex=True)
preamble = [r'\usepackage{amsmath}',
            r'\usepackage{siunitx}',
            r'\usepackage{hepnames}',
            r'\usepackage{xfrac}']
plt.rcParams['text.latex.preamble'] = " ".join(preamble)
params = {'font.size': 9,
          'figure.titlesize': 10,
          'axes.titlesize': 9,
          'axes.labelsize': 9,
          'legend.fontsize': 8,
          'xtick.labelsize': 8,
          'ytick.labelsize': 8}

plt.rcParams.update(params)
def set_figure_size(latex_width, aspect_ratio=0.6875):
    tex_points_per_inch = 72.27
    inches_per_tex_point = 1.0 / tex_points_per_inch
    inches_width = latex_width * inches_per_tex_point
    plt.rc('figure', figsize=[inches_width, inches_width * aspect_ratio])
set_figure_size(510, 0.4)
plt.rcParams['lines.linewidth'] = 1
plt.rc('font', family='serif')
plt.tick_params(axis="y", which="both", right=True, left=True, direction="in")
plt.tick_params(axis="x", which="both", bottom=True, top=False, direction="out")
cycle = plt.rcParams['axes.prop_cycle'].by_key()['color']


basepath_tt = "./pepper_results/pepper/pepper_ttjets/2023-11-09_ttjets/"
rates_tt_a100    = parse_csv(basepath_tt + "pepper_kokkos_a100.csv", "tb")
rates_tt_h100    = parse_csv(basepath_tt + "pepper_kokkos_h100.csv", "tb")
rates_tt_mi100   = parse_csv(basepath_tt + "pepper_kokkos_mi100.csv", "tb")
rates_tt_mi250   = parse_csv(basepath_tt + "pepper_kokkos_mi250.csv", "tb")
rates_tt_skylake = parse_csv(basepath_tt + "pepper_kokkos_skylake.csv", "tb")
rates_tt_v100    = parse_csv(basepath_tt + "pepper_kokkos_v100.csv", "tb")
rates_tt_xpu     = parse_csv(basepath_tt + "pepper_kokkos_xpu.csv", "tb")

basepath_zj = "./pepper_results/pepper/pepper_zjets/2023-11-06_zjets/"
rates_zj_a100    = parse_csv(basepath_zj + "pepper_kokkos_a100.csv", "Z")
rates_zj_h100    = parse_csv(basepath_zj + "pepper_kokkos_h100.csv", "Z")
rates_zj_mi100   = parse_csv(basepath_zj + "pepper_kokkos_mi100.csv", "Z")
rates_zj_mi250   = parse_csv(basepath_zj + "pepper_kokkos_mi250.csv", "Z")
rates_zj_skylake = parse_csv(basepath_zj + "pepper_kokkos_skylake.csv", "Z")
rates_zj_v100    = parse_csv(basepath_zj + "pepper_kokkos_v100.csv", "Z")
rates_zj_xpu     = parse_csv(basepath_zj + "pepper_kokkos_xpu.csv", "Z")

#
#rates_zj_h100    = parse_csv("./pepper_results_old/plots_2023-11-03_zjets/pepper_runs_h100_zjets.csv", "Z")

# we apply three fuge factors, reflecting our improved unweighting efficiency
# - Z+4j: 41m59s instead of 1h7m
# - Z+5j: 1d9h instead of 3d6h
# - tt+4j: 1h34m instead of 9h35m
# ff_Z4j  = (1*60*60 + 7*60) / (41*60+59)
# ff_Z5j  = (3*24*60*60 + 6*60*60) / (1*24*60*60 + 9*60*60)
# ff_tt4j = (9*60*60 + 35*60) / (1*60*60 + 34*60)
# for tt_rates in [rates_tt_a100, rates_tt_h100, rates_tt_mi100,
#                  rates_tt_mi250, rates_tt_skylake, rates_tt_v100, rates_tt_xpu]:
#     tt_rates[4] *= ff_tt4j

# for zj_rates in [rates_zj_a100, rates_zj_h100, rates_zj_mi100,
#                  rates_zj_mi250, rates_zj_skylake, rates_zj_v100, rates_zj_xpu]:
#     zj_rates[4] *= ff_Z4j
#     #zj_rates[5] *= ff_tt5j

fig = plt.figure()
plt.subplots_adjust(left=0.075, right=0.975, top=0.9, bottom=0.15)
gs = fig.add_gridspec(1, 2, wspace=0.15)
(ax2, ax1) = gs.subplots()
ax1.tick_params(which="both", top=True, right=True, direction="in")
ax2.tick_params(which="both", top=True, right=True, direction="in")
ax1.set_ylim(7e-1*3600, 5e6*3600)
ax2.set_ylim(7e-1*3600, 5e6*3600)

ax1.plot(rates_tt_skylake.keys(), rates_tt_skylake.values(), "-o",
         c= cycle[5], label=r"2$\times$Skylake8180")
ax1.plot(rates_tt_v100.keys(),    rates_tt_v100.values(), "-D",
         c= cycle[4], label="V100")
ax1.plot(rates_tt_a100.keys(),    rates_tt_a100.values(), "-v",
         c= cycle[0], label="A100")
ax1.plot(rates_tt_h100.keys(),    rates_tt_h100.values(), "-^",
         c= cycle[1], label="H100")
ax1.plot(rates_tt_mi100.keys(),   rates_tt_mi100.values(), "-X",
         c= cycle[2], label="MI100")
ax1.plot(rates_tt_mi250.keys(),   rates_tt_mi250.values(), "-*",
         c= cycle[3], label=r"$\sfrac{1}{2}\times$MI250")
ax1.plot(rates_tt_xpu.keys(),     rates_tt_xpu.values(), "-s",
         c= cycle[8], label="PVC")

ax2.plot(rates_zj_skylake.keys(), rates_zj_skylake.values(), "-o",
         c= cycle[5], label=r"2$\times$Skylake8180")
ax2.plot(rates_zj_v100.keys(),    rates_zj_v100.values(), "-D",
         c= cycle[4], label="V100")
ax2.plot(rates_zj_a100.keys(),    rates_zj_a100.values(), "-v",
         c= cycle[0], label="A100")
ax2.plot(rates_zj_h100.keys(),    rates_zj_h100.values(), "-^",
         c= cycle[1], label="H100")
ax2.plot(rates_zj_mi100.keys(),   rates_zj_mi100.values(), "-X",
         c= cycle[2], label="MI100")
ax2.plot(rates_zj_mi250.keys(),   rates_zj_mi250.values(), "-*",
         c= cycle[3], label=r"$\sfrac{1}{2}\times$MI250")
ax2.plot(rates_zj_xpu.keys(),     rates_zj_xpu.values(), "-s",
         c= cycle[8], label="PVC")

ax2.text(0.95, 0.95,
         r"\begin{flushright}"
         r"\noindent"
         r"$p_{\perp,j} \geq 20\,\text{GeV}$, "
         r"$|\eta_{j}| \leq 5$, "
         r"$\Delta R_{jj} \geq 0.4$"
         r"\\[0.5em]"
         r"$66\,\text{GeV} \leq m_{e^+e^-} \leq 116\,\text{GeV}$"
         r"\\"
         r"$\mu_R^2 = \mu_F^2 = m_Z^2$"
         r"\end{flushright}",
         transform=ax2.transAxes, ha="right", va="top", fontsize="x-small")

ax1.text(0.95, 0.95,
         r"\begin{flushright}"
         r"\noindent"
         r"$p_{\perp,j} \geq 20\,\text{GeV}$, "
         r"$|\eta_{j}| \leq 5$, "
         r"$\Delta R_{jj} \geq 0.4$"
         r"\\"
         r"$\mu_R^2 = \mu_F^2 = m_t^2$"
         r"\end{flushright}",
         transform=ax1.transAxes, ha="right", va="top", fontsize="x-small")

ax1.set_yscale("log")
ax1.set_xlabel("$n$")
ax1.title.set_text(r"$pp\rightarrow t\bar{t}+n$ jets at $\sqrt{s} = \SI{13}{\TeV}$")

ax2.set_yscale("log")
ax2.set_xlabel("$n$")
ax2.set_ylabel("Unweighted event rate [1/h]")
ax2.legend(frameon=False,ncol=1,loc="lower left")
ax2.title.set_text(r"$pp\rightarrow e^-e^++n$ jets at $\sqrt{s} = \SI{13}{\TeV}$")


for ax in [ax1, ax2]:
    ax.text(1.045, 1, r"\textsc{Pepper} MC",
             horizontalalignment='right',
             verticalalignment='top',
             rotation = 90,
             transform=ax.transAxes)


plt.savefig("unweighted_event_rates.pdf")


# print tables for paper appendix
# order: Skylake8180 V100 A100 H100 MI100 MI250 PVC
# ttbar

print("unweighted event rates to be put in a table")
print("ttbar")
rates_tt_ordered = [rates_tt_skylake, rates_tt_v100, rates_tt_a100, rates_tt_h100, rates_tt_mi100, rates_tt_mi250, rates_tt_xpu]
for i in range(5):
    for rates in rates_tt_ordered:
        print(f"{rates[i]:.2g} & ", end="")
    print()

print("Z")
rates_zj_ordered = [rates_zj_skylake, rates_zj_v100, rates_zj_a100, rates_zj_h100, rates_zj_mi100, rates_zj_mi250, rates_zj_xpu]
for i in range(6):
    for rates in rates_zj_ordered:
        print(f"{rates[i]:.2g} & ", end="")
    print()

import sys
sys.exit()

plt.clf()
# second plot, comparing kokkos and native cuda/cpp
rates_tt_a100    = parse_csv(basepath_tt + "pepper_kokkos_a100.csv", "tb")
rates_tt_a100_native    = parse_csv(basepath_tt + "pepper_main_a100.csv", "tb")
rates_tt_skylake_native = parse_csv(basepath_tt + "pepper_main_skylake_ttjets_vcldisabled.csv", "tb")
rates_tt_skylake_vcl    = parse_csv(basepath_tt + "pepper_main_skylake_ttjets_vclenabled.csv", "tb")

rates_zj_skylake_native = parse_csv(basepath_zj + "pepper_main_skylake_vcldisabled.csv", "Z")
rates_zj_skylake_vcl    = parse_csv(basepath_zj + "pepper_main_skylake_vclenabled.csv", "Z")
rates_zj_a100_native    = parse_csv(basepath_zj + "pepper_main_a100.csv", "Z")
# print(rates_zj_a100_native)
# print(rates_zj_a100)

# compute ratios
def compute_ratios(d1, d2):
    ret = [v1 / v2 for v1, v2 in zip(d1.values(), d2.values())]
    return ret

ratio_tt_a100        = compute_ratios(rates_tt_a100,rates_tt_a100_native)
ratio_tt_skylake     = compute_ratios(rates_tt_skylake,rates_tt_skylake_native)
ratio_tt_skylake_vcl = compute_ratios(rates_tt_skylake,rates_tt_skylake_vcl)

ratio_zj_a100        = compute_ratios(rates_zj_a100,rates_zj_a100_native)
ratio_zj_skylake     = compute_ratios(rates_zj_skylake,rates_zj_skylake_native)
ratio_zj_skylake_vcl = compute_ratios(rates_zj_skylake,rates_zj_skylake_vcl)

fig = plt.figure()
plt.subplots_adjust(left=0.075, right=0.975, top=0.9, bottom=0.15)
gs = fig.add_gridspec(1, 2, wspace=0.15)
(ax2, ax1) = gs.subplots()
ax1.tick_params(which="both", top=True, right=True, direction="in")
ax2.tick_params(which="both", top=True, right=True, direction="in")

ax1.plot(rates_tt_a100.keys(), ratio_tt_a100, "-v",c= cycle[0],label="A100")
ax1.plot(rates_tt_a100.keys(), ratio_tt_skylake, "-o", label="skylake",c= cycle[5])
ax1.plot(rates_tt_a100.keys(), ratio_tt_skylake_vcl, "-x", label="skylake + vcl", c =cycle[1])

ax2.plot(rates_zj_a100_native.keys(), ratio_zj_a100, "-v", label="A100",c= cycle[0])
ax2.plot(rates_zj_skylake_native.keys(), ratio_zj_skylake, "-o", label="skylake",c= cycle[5])
ax2.plot(rates_zj_skylake_native.keys(), ratio_zj_skylake_vcl, "-x", label="skylake + vcl", c =cycle[1])

ax2.set_ylabel("Kokkos throughput gain")
ax1.set_xlabel("$n$")
ax2.set_xlabel("$n$")


ax1.title.set_text(r"$pp\rightarrow t\bar{t}+n$ jets at $\sqrt{s} = \SI{13}{\TeV}$")
ax1.legend(frameon=False,ncol=1,loc="upper right")
ax2.title.set_text(r"$pp\rightarrow e^-e^++n$ jets at $\sqrt{s} = \SI{13}{\TeV}$")

for ax in [ax1, ax2]:
    ax.text(1.045, 1, r"\textsc{Pepper} MC",
             horizontalalignment='right',
             verticalalignment='top',
             rotation = 90,
             transform=ax.transAxes)



plt.savefig("pepper_kokkos_vs_native.pdf")


==> benchmark/plot-cpu-abs.py <==
import matplotlib.gridspec as gridspec
import heppyplotlib as hpl
import heppyplotlib.configuration as hpc
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.ticker import MaxNLocator
import numpy as np

def parse_timing(x):
    if ":" in x:
        minutes, seconds = [float(v) for v in x.split(":")]
        return 60 * minutes + seconds
    else:
        return float(x)

conv = {
    3: lambda x: parse_timing(x),  # conversion fn for column 0
    5: lambda x: parse_timing(x),  # conversion fn for column 0
    6: lambda x: float(x),
}

with plt.style.context("default"):
    hpc.use_tex(use_serif=True, overwrite=True)
    hpc.set_font_sizes(normal=9, small=8, large=10)
    hpc.set_figure_size(510, aspect_ratio=0.4)
    mpl.rcParams['lines.linewidth'] = 1

    nrows = 2
    ncols = 2

    fig = plt.figure(constrained_layout=False)
    gs = fig.add_gridspec(nrows, ncols, hspace=0., wspace=0.15, left=0.1, right=0.95,
                          top=0.825, bottom=0.125, height_ratios=[10,3])

    axes_list = []
    axes_list.append(fig.add_subplot(gs[0, 0]))
    axes_list.append(fig.add_subplot(gs[0, 1],
                                     sharey=axes_list[0]))

    axes_list.append(fig.add_subplot(gs[1, 0], sharex=axes_list[0]))
    axes_list.append(fig.add_subplot(gs[1, 1], sharey=axes_list[2],
                                     sharex=axes_list[1]))

    colors = plt.rcParams['axes.prop_cycle'].by_key()['color']

    for proc_idx, proc_spec in enumerate(["Z", "tt"]):

        if proc_spec == "Z":
            sherpa_time_per_10k_events = np.array([
                    3, 30, 5*60+33, 60*60+36*60, 24*60*60 + 2*60*60])
            sherpa_mcfm_time_per_10k_events = np.array([
                    4, 32, 8*60+1, 2*60*60+29*60, 2*24*60*60 + 7*60*60])
            pepper_time_per_10k_events = np.array([
                    0.5, 5, 1*60+12, 1*60*60+7*60, 3*24*60*60 + 6*60*60])
            mg5_time_per_10k_events = np.array([
                    14, 60+26, 8*60+32, 5*60*60+34*60, np.nan])
        else:
            sherpa_time_per_10k_events = np.array([
                    4, 15, 2*60+49, 48*60+24*60, 12*60*60 + 23*60])
            sherpa_mcfm_time_per_10k_events = np.array([
                    3, 11, 1*60+34, 21*60, 23*60*60 + 24*60])
            pepper_time_per_10k_events = np.array([
                    1, 3, 16, 4*60+39, 9*60*60+35*60])
            mg5_time_per_10k_events = np.array([
                    11, 18, 1*60+44, 1*60*60+20*60, np.nan])

        labels = [
                r"\textsc{Pepper}",
                r"\textsc{Pepper} (hel.\ sum)",
                r"\textsc{MG5 3.5.1$^\dagger$}",
                r"\textsc{Comix$^*$} (Chili)",
                r"\textsc{Comix$^*$} (Amegic)",
                r"\textsc{Pepper} (MG5 unw.)",
                ]

        absolut_sherpa = np.array(sherpa_time_per_10k_events)
        absolut_pepper = np.array(pepper_time_per_10k_events)
        absolut_mg5    = np.array(mg5_time_per_10k_events)
        absolut_mcfm   = np.array(sherpa_mcfm_time_per_10k_events)

        ratios = np.array(sherpa_time_per_10k_events)/np.array(pepper_time_per_10k_events)
        ratios_mg5 = np.array(sherpa_time_per_10k_events)/np.array(mg5_time_per_10k_events)
        ratios_mcfm = np.array(sherpa_time_per_10k_events)/np.array(sherpa_mcfm_time_per_10k_events)

        #plt_kwrgs = {"marker" : 'o', "size" : 2}
        start = 1 if proc_spec == "Z" else 0
        xs = [x for x in range(start, start+5)]
        marker_kwargs = {"s" : 12, "marker" : 'x'}

        axes_list[proc_idx].scatter(xs, absolut_sherpa,c = colors[0], **marker_kwargs)
        axes_list[proc_idx].scatter(xs, absolut_mcfm, label=labels[3], c = colors[1],**marker_kwargs)
        axes_list[proc_idx].scatter(xs, absolut_pepper, label=labels[0], c = colors[2],**marker_kwargs)
        axes_list[proc_idx].scatter(xs, absolut_mg5, label=labels[2], c = colors[3],**marker_kwargs)

        axes_list[proc_idx].plot(xs, absolut_sherpa,c = colors[0])
        axes_list[proc_idx].plot(xs, absolut_mcfm, label=labels[3], c = colors[1])
        axes_list[proc_idx].plot(xs, absolut_pepper, label=labels[0], c = colors[2])
        axes_list[proc_idx].plot(xs, absolut_mg5, label=labels[2], c = colors[3])

        axes_list[proc_idx+2].plot(xs, [1]*5, label=r"\textsc{Comix$^*$} (def.)",c = colors[0])
        axes_list[proc_idx+2].plot(xs, ratios_mcfm, label=labels[3], c = colors[1])
        axes_list[proc_idx+2].plot(xs, ratios, label=labels[0], c = colors[2])
        axes_list[proc_idx+2].plot(xs, ratios_mg5, label=labels[2], c = colors[3])

        axes_list[proc_idx+2].scatter(xs, [1]*5, c = colors[0], **marker_kwargs)
        axes_list[proc_idx+2].scatter(xs, ratios_mcfm, c = colors[1],**marker_kwargs)
        axes_list[proc_idx+2].scatter(xs, ratios, c = colors[2],**marker_kwargs)
        axes_list[proc_idx+2].scatter(xs, ratios_mg5, c = colors[3], **marker_kwargs)
        axes_list[proc_idx].set_xlim(start - 0.25, start + 4.25)
        axes_list[proc_idx+2].set_xlim(start - 0.25, start + 4.25)

    plt.suptitle(r"Single-threaded parton-level event generation performance (incl.\ unweighting and writeout)")

    #axes_list[2].legend(ncol=2)

    # axes_list[2].xaxis.set_major_locator(MaxNLocator(6, integer=True))
    # axes_list[3].xaxis.set_major_locator(MaxNLocator(6, integer=True))
    axes_list[0].set_title(r"$pp \to Z + n$ jets")
    axes_list[0].set_title(r"$pp \to t \bar t + n$ jets")
    axes_list[2].set_xlabel("$n$")
    axes_list[0].set_ylabel(r"throughput gain rel.\ to$\newline\qquad$\textsc{Comix} (def.)")
    # axes_list[-1].set_xlabel(axes_list[2].get_xlabel())
    #axes_list[-1].set_ylabel(r"Ratio \textsc{Sherpa/Pepper} (GPU)")
    for ax in axes_list:
        ax.tick_params(which="both", top=True, right=True, direction="in")
        ax.set_yscale("log")

    plt.savefig("benchmark-cpu-pp-X+jets.pdf")


==> benchmark/plot-cpu.py <==
import matplotlib.gridspec as gridspec
import heppyplotlib as hpl
import heppyplotlib.configuration as hpc
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.ticker import MaxNLocator
import numpy as np
import sys

should_include_gpu_results = False
should_include_mg5_results = False

def parse_timing(x):
    if ":" in x:
        minutes, seconds = [float(v) for v in x.split(":")]
        return 60 * minutes + seconds
    else:
        return float(x)

conv = {
    3: lambda x: parse_timing(x),
    5: lambda x: parse_timing(x),
    6: lambda x: float(x),
}

with plt.style.context('tableau-colorblind10'):
    hpc.use_tex(use_serif=True, overwrite=True)
    hpc.set_font_sizes(normal=9, small=8, large=10)
    hpc.set_figure_size(510, aspect_ratio=0.4)
    mpl.rcParams['lines.linewidth'] = 1

    nrows = 1
    ncols = 2

    fig = plt.figure(constrained_layout=False)
    gs = fig.add_gridspec(nrows, ncols, hspace=0, wspace=0.15, left=0.1, right=0.95, top=0.9, bottom=0.125)

    axes_list = []
    axes_list.append(fig.add_subplot(gs[:, 0]))
    for i in range(nrows):
        axes_list.append(fig.add_subplot(gs[i, 1], sharey=axes_list[0]))
    hpl.layout_axes_column(axes_list[1:])


    colors = plt.rcParams['axes.prop_cycle'].by_key()['color']

    for proc_idx, proc_spec in enumerate(["Z", "tt"]):

        # NOTE, after pepper high stats integration, we got following improvements
        # - Z+4j: 41m59s instead of 1h7m
        # - Z+5j: 1d9h instead of 3d6h
        # - tt+4j: 1h34m instead of 9h35m

        if proc_spec == "Z":
            sherpa_time_per_10k_events = np.array([
                    3, 30, 5*60+33, 60*60+36*60, 24*60*60 + 2*60*60])
            sherpa_mcfm_time_per_10k_events = np.array([
                    4, 35, 8*60+1, 2*60*60+29*60, 2*24*60*60 + 1*60*60])
            pepper_time_per_10k_events = np.array([
                    0.5, 5, 1*60+12, 41*60+59, 1*24*60*60 + 9*60*60])
            pepper_time_per_10k_events_gpu = np.array([
                    0.02, 0.1, 0.5, 18, 29*60 + 5])
            mg5_time_per_10k_events = np.array([
                    14, 60+26, 8*60+32, 5*60*60+34*60, np.nan])
        else:
            sherpa_time_per_10k_events = np.array([
                    4, 15, 2*60+49, 48*60+24, 12*60*60 + 23*60])
            sherpa_mcfm_time_per_10k_events = np.array([
                    3, 11, 1*60+34, 21*60, 5*60*60 + 15*60])
            pepper_time_per_10k_events = np.array([
                    1, 3, 16, 4*60+39, 1*60*60+34*60])
            pepper_time_per_10k_events_gpu = np.array([np.nan]*5)
            mg5_time_per_10k_events = np.array([
                    11, 18, 1*60+44, 1*60*60+20*60, np.nan])

        #pepper_time_per_event = []
        #sherpa_time_per_event = []
        #sherpa_mcfm_time_per_event = []
        #sherpa_amegic_time_per_event = []
        #pepper_helsum_time_per_event = []
        #mg5_time_per_event = []

        #pepper_versions = ["0.0.3-38-g2461ed8"]*6
        #sherpa_versions = ["v1.3.0-3784-g68506a79a"]*6
        #mg5_versions = ["3.5.1"]*6

        labels = [
                r"\textsc{Pepper}",
                r"\textsc{Pepper} (hel.\ sum)",
                r"\textsc{MG5 3.5.1$^\dagger$}", #_v3_5_1} (def.)",
                r"\textsc{Comix$^*$} (\textsc{Chili})",
                r"\textsc{Comix$^*$} (Amegic)",
                r"\textsc{Pepper} (MG5 unw.)",
                r"\textsc{Pepper} (A100)",
                ]

        ratios = np.array(sherpa_time_per_10k_events)/np.array(pepper_time_per_10k_events)
        #ratios_helsum = np.array(sherpa_time_per_events)/np.array(pepper_helsum_time_per_events)
        ratios_mg5 = np.array(sherpa_time_per_10k_events)/np.array(mg5_time_per_10k_events)
        ratios_mcfm = np.array(sherpa_time_per_10k_events)/np.array(sherpa_mcfm_time_per_10k_events)
        #ratios_amegic = np.array(sherpa_time_per_events)/np.array(sherpa_amegic_time_per_events)
        ratios_gpu = np.array(sherpa_time_per_10k_events)/np.array(pepper_time_per_10k_events_gpu)

        #ratios = np.array(sherpa_time_per_event)/np.array(pepper_time_per_event)
        #ratios_helsum = np.array(sherpa_time_per_event)/np.array(pepper_helsum_time_per_event)
        #ratios_mg5 = np.array(sherpa_time_per_event)/np.array(mg5_time_per_event)
        #ratios_mcfm = np.array(sherpa_time_per_event)/np.array(sherpa_mcfm_time_per_event)
        #ratios_amegic = np.array(sherpa_time_per_event)/np.array(sherpa_amegic_time_per_event)

        #plt_kwrgs = {"marker" : 'o', "size" : 2}
        start = 1 if proc_spec == "Z" else 0
        xs = [x for x in range(start, start+5)]
        axes_list[proc_idx].plot(xs, [1]*5, label=r"\textsc{Comix$^*$} (def.)",c = colors[2])
        axes_list[proc_idx].plot(xs, ratios_mcfm, label=labels[3], c = colors[1])
        axes_list[proc_idx].plot(xs, ratios, label=labels[0], c = colors[0])
        if should_include_mg5_results:
            axes_list[proc_idx].plot(xs, ratios_mg5, label=labels[2], c = colors[3])
        if should_include_gpu_results:
            axes_list[proc_idx].plot(xs, ratios_gpu, label=labels[6], c = colors[4])

        marker_kwargs = {"s" : 12, "marker" : 's'}
        axes_list[proc_idx].scatter(xs, [1]*5, c = colors[2], **marker_kwargs)
        axes_list[proc_idx].scatter(xs, ratios_mcfm, c = colors[1],**marker_kwargs)
        axes_list[proc_idx].scatter(xs, ratios, c = colors[0],**marker_kwargs)
        if should_include_mg5_results:
            axes_list[proc_idx].scatter(xs, ratios_mg5, c = colors[3], **marker_kwargs)
        if should_include_gpu_results:
            axes_list[proc_idx].scatter(xs, ratios_gpu, c = colors[4], **marker_kwargs)

        #axes_list[proc_idx].plot(range(0, 6), [1]*6, label=r"\textsc{Comix} (def.)")
        #axes_list[proc_idx].plot(range(0, 6), ratios_mcfm, label=labels[3])
        #axes_list[proc_idx].plot(range(0, 6), ratios_amegic, label=labels[4])
        #axes_list[proc_idx].plot(range(0, 6), ratios, label=labels[0])
        #axes_list[proc_idx].scatter(range(0, 6), ratios_helsum, label=labels[1])
        #axes_list[proc_idx].plot(range(0, 6), ratios_mg5, label=labels[2])

        axes_list[proc_idx].set_xlim(start - 0.5, start + 4.5)


    if should_include_gpu_results or should_include_mg5_results:
        axes_list[0].legend(ncol=2, frameon=False)
    else:
        axes_list[0].legend(ncol=1, frameon=False)
    axes_list[0].set_yscale("log")
    axes_list[0].xaxis.set_major_locator(MaxNLocator(6, integer=True))
    #plt.suptitle(r"Single-threaded parton-level event generation performance (incl.\ unweighting and writeout)")
    axes_list[0].set_title(r"$pp \to e^+e^- + n$ jets at $\sqrt{s}=13\,\text{TeV}$")
    axes_list[1].set_title(r"$pp \to t \bar t + n$ jets at $\sqrt{s}=13\,\text{TeV}$")
    axes_list[0].set_xlabel("$n$")
    axes_list[0].set_ylabel(r"Unw.\ event rate rel.\ to \textsc{Comix}$^*$ (def.)")
    axes_list[-1].set_xlabel(axes_list[0].get_xlabel())
    #axes_list[-1].set_ylabel(r"Ratio \textsc{Sherpa/Pepper} (GPU)")
    axes_list[0].text(0.1, 0.45,
                      r"\noindent"
                      r"$\mu_R^2 = \mu_F^2 = m_Z^2$"
                      r"\\"
                      r"$66\,\text{GeV} \leq m_{e^+e^-} \leq 116\,\text{GeV}$"
                      r"\\"
                      r"$p_{\perp,j} \geq 20\,\text{GeV}$, "
                      #r"\\"
                      r"$|\eta_{j}| \leq 5$, "
                      #r"\\"
                      r"$\Delta R_{jj} \geq 0.4$",
                      transform=axes_list[0].transAxes, va="center", ha="left",
                      fontsize="x-small")
    axes_list[1].text(0.1, 0.05,
                      r"\noindent"
                      r"$\mu_R^2 = \mu_F^2 = m_t^2$"
                      r"\\"
                      r"$p_{\perp,j} \geq 20\,\text{GeV}$, "
                      #r"\\"
                      r"$|\eta_{j}| \leq 5$, "
                      #r"\\"
                      r"$\Delta R_{jj} \geq 0.4$",
                      transform=axes_list[1].transAxes, va="bottom", ha="left",
                      fontsize="x-small")
    for ax in axes_list:
        ax.tick_params(which="both", top=True, right=True, direction="in")

    for ax in axes_list:
        ax.text(1.05, 1, r"\textsc{Pepper} MC",
                horizontalalignment='right',
                verticalalignment='top',
                rotation = 90,
                transform=ax.transAxes)

    plt.savefig("benchmark-cpu-pp-X+jets.pdf")


==> benchmark/plot-vectorization.py <==
import matplotlib.gridspec as gridspec
import heppyplotlib as hpl
import heppyplotlib.configuration as hpc
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.ticker import MaxNLocator
import numpy as np
import sys

with plt.style.context('tableau-colorblind10'):
    hpc.use_tex(use_serif=True, overwrite=True)
    hpc.set_font_sizes(normal=9, small=8, large=10)
    hpc.set_figure_size(0.6*510)
    mpl.rcParams['lines.linewidth'] = 1

    nrows = 1
    ncols = 1

    fig = plt.figure(constrained_layout=False)
    gs = fig.add_gridspec(nrows, ncols, hspace=0, wspace=0.15, left=0.1, right=0.95, top=0.9, bottom=0.125)

    axes_list = []
    axes_list.append(fig.add_subplot(gs[:, 0]))

    colors = plt.rcParams['axes.prop_cycle'].by_key()['color']

    data = []

    # Baseline
    data.append([1, 1, "Scalar", "black", "o"])

    # ds12 @ ITP (= Intel(R) Xeon(R) Gold 6430)
    ds12_scalar_time = np.mean([4.217, 4.056, 4.062])
    #data.append([2, ds12_scalar_time / np.mean([2.107, 2.117, 2.119]), "SSE3",
    #             colors[1]])
    data.append([2, ds12_scalar_time / np.mean([2.150, 2.108, 2.074]), "SSE4",
                 colors[0], "v"])

    # Apple MacBook M2 Pro with NEON intrinsics (2 lanes):
    m2_scalar_time = np.mean([2.225, 2.223, 2.283])
    data.append([2, m2_scalar_time/np.mean([1.072, 1.085, 1.063]), "ARM NEON", colors[5], "*"])

    data.append([4, ds12_scalar_time / np.mean([1.085, 1.085, 1.080]), "AVX2",
                 colors[1], "s"])
    data.append([8, ds12_scalar_time / np.mean([0.6037, 0.5903, 0.5990]), "AVX-512",
                 colors[2], "p"])

    for lanes, speed_up, intrinsics_label, color, marker in data:
        if lanes == 1:
            label = "{} ({} lane = 64 bit)".format(intrinsics_label, lanes)
        else:
            label = "{} ({} lanes = {} bit)".format(intrinsics_label, lanes, 64*lanes)
        plt.scatter([lanes], [speed_up], label=label, color=color, marker=marker)
        #plt.axhline(lanes, color=color)

    plt.plot([1, 9], [1, 9], label="Ideal speed-up", color=colors[3])

    plt.legend(ncol=1, frameon=False)
    plt.xlim(0, 10)
    plt.ylim(0, 10)

    #axes_list[0].xaxis.set_major_locator(MaxNLocator(6, integer=True))

    for ax in axes_list:
        ax.tick_params(which="both", top=True, right=True, direction="in")

    for ax in axes_list:
        ax.text(1.05, 1, r"\textsc{Pepper} MC",
                horizontalalignment='right',
                verticalalignment='top',
                rotation = 90,
                transform=ax.transAxes)

    axes_list[0].set_title(r"Triple-gluon kernel vectorization")
    axes_list[0].set_xlabel(r"Number of CPU double-precision lanes")
    axes_list[0].set_ylabel(r"Speed-up")

    plt.savefig("benchmark-vectorization-tt+4jets.pdf")
    sys.exit(0)

    axes_list[0].set_title(r"$pp \to e^+e^- + n$ jets at $\sqrt{s}=13\,\text{TeV}$")
    axes_list[1].set_title(r"$pp \to t \bar t + n$ jets at $\sqrt{s}=13\,\text{TeV}$")
    axes_list[0].set_xlabel("$n$")
    axes_list[0].set_ylabel(r"Unw.\ event rate rel.\ to \textsc{Comix}$^*$ (def.)")
    axes_list[-1].set_xlabel(axes_list[0].get_xlabel())
    #axes_list[-1].set_ylabel(r"Ratio \textsc{Sherpa/Pepper} (GPU)")
    axes_list[0].text(0.1, 0.45,
                      r"\noindent"
                      r"$\mu_R^2 = \mu_F^2 = m_Z^2$"
                      r"\\"
                      r"$66\,\text{GeV} \leq m_{e^+e^-} \leq 116\,\text{GeV}$"
                      r"\\"
                      r"$p_{\perp,j} \geq 20\,\text{GeV}$, "
                      #r"\\"
                      r"$|\eta_{j}| \leq 5$, "
                      #r"\\"
                      r"$\Delta R_{jj} \geq 0.4$",
                      transform=axes_list[0].transAxes, va="center", ha="left",
                      fontsize="x-small")
    axes_list[1].text(0.1, 0.05,
                      r"\noindent"
                      r"$\mu_R^2 = \mu_F^2 = m_t^2$"
                      r"\\"
                      r"$p_{\perp,j} \geq 20\,\text{GeV}$, "
                      #r"\\"
                      r"$|\eta_{j}| \leq 5$, "
                      #r"\\"
                      r"$\Delta R_{jj} \geq 0.4$",
                      transform=axes_list[1].transAxes, va="bottom", ha="left",
                      fontsize="x-small")


==> benchmark/plot.py <==
import matplotlib.gridspec as gridspec
import heppyplotlib as hpl
import heppyplotlib.configuration as hpc
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.ticker import MaxNLocator
import numpy as np

with plt.style.context("default"):
    hpc.use_tex(use_serif=True, overwrite=True)
    hpc.set_font_sizes(normal=9, small=8, large=10)
    hpc.set_figure_size(510, aspect_ratio=0.4)
    mpl.rcParams['lines.linewidth'] = 1

    nrows = 1
    ncols = 2

    fig = plt.figure(constrained_layout=False)
    gs = fig.add_gridspec(nrows, ncols, hspace=0, wspace=0.25, left=0.1, right=0.95, top=0.88, bottom=0.125)

    axes_list = []
    axes_list.append(fig.add_subplot(gs[:, 0]))
    for i in range(nrows):
        axes_list.append(fig.add_subplot(gs[i, 1], sharex=axes_list[0]))
    hpl.layout_axes_column(axes_list[1:])

    pepper_time_per_event = []
    pepper_gpu_time_per_event = []
    sherpa_time_per_event = []

    pepper_versions = ["0.0.3-38-g2461ed8"]*6
    pepper_cuda_versions = ["gpu-0.0.3-38-g2461ed8"]*6
    sherpa_versions = ["v1.3.0-3784-g68506a79a"]*6

    labels = [
            r"\textsc{Pepper} (CPU)",
            r"\textsc{Pepper} (GPU)",
            r"\textsc{Sherpa}",
            ]

    for n, pepper_v, pepper_gpu_v, sherpa_v in zip(range(0, 6), pepper_versions[0:],pepper_cuda_versions[0:],sherpa_versions[0:]):

        filepaths = [
                "pp-Z+{}j/pepper-{}.csv".format(n, pepper_v),
                "pp-Z+{}j/pepper-{}.csv".format(n, pepper_gpu_v),
                "pp-Z+{}j/sherpa-{}.csv".format(n, sherpa_v),
                ]

        for f, l in zip(filepaths, [pepper_time_per_event, pepper_gpu_time_per_event, sherpa_time_per_event]):
            try:
                results = np.loadtxt(f, delimiter=",", skiprows=1)
                try:
                    real_t = np.mean(results[:, 2])
                    n_nonzero = np.mean(results[:, 1])
                except IndexError:
                    real_t = np.mean(results[2])
                    n_nonzero = np.mean(results[1])
                time_per_evt = real_t / n_nonzero
            except FileNotFoundError:
                time_per_evt = np.nan
            l.append(time_per_evt)

    axes_list[0].plot(range(0, 6), pepper_time_per_event, label=labels[0])
    axes_list[0].plot(range(0, 6), pepper_gpu_time_per_event, label=labels[1])
    axes_list[0].plot(range(0, 6), sherpa_time_per_event, label=labels[2])

    #ratios_cpu = np.array(sherpa_time_per_event)/np.array(pepper_time_per_event)
    ratios_gpu = np.array(sherpa_time_per_event)/np.array(pepper_gpu_time_per_event)
    #axes_list[1].plot(range(0, 3), ratios_cpu, color="blue")
    axes_list[1].plot(range(0, 6), ratios_gpu, color="black")

    axes_list[0].legend()
    axes_list[0].set_xlim(-0.5, 5.5)
    axes_list[0].set_yscale("log")
    axes_list[0].xaxis.set_major_locator(MaxNLocator(6, integer=True))
    plt.suptitle("Z + $n$ jets performance (including unweighting and writeout)")
    axes_list[0].set_xlabel("number of additional jets $n$")
    axes_list[0].set_ylabel("time per event [s]")
    axes_list[-1].set_xlabel(axes_list[0].get_xlabel())
    axes_list[-1].set_ylabel(r"Ratio \textsc{Sherpa/Pepper} (GPU)")
    for ax in axes_list:
        ax.tick_params(which="both", top=True, right=True, direction="in")

    plt.savefig("benchmark-pp-Z+jets.pdf")


==> soa-vs-aos/plot-soa-vs-aos.py <==
import matplotlib.gridspec as gridspec
import heppyplotlib as hpl
import heppyplotlib.configuration as hpc
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.ticker import MaxNLocator
import numpy as np
import sys

proc = "p p -> t tb j j j"

batch_sizes = [1, 10, 100, 1000, 10000]
soa_rates = [1.47197e+07, 1.62543e+07, 1.58653e+07, 1.58576e+07, 1.40389e+07]
aos_rates = [1.42591e+07, 1.54979e+07, 1.50288e+07, 1.24675e+07, 656497]
norm = 1.47197e+07
soa_rates = np.array(soa_rates)/norm
aos_rates = np.array(aos_rates)/norm
labels = [r"\textsc{Pepper} SoA", r"\textsc{Pepper} AoS"]

with plt.style.context('tableau-colorblind10'):
    hpc.use_tex(use_serif=True, overwrite=True)
    hpc.set_font_sizes(normal=9, small=8, large=10)
    hpc.set_figure_size(0.6*510)
    mpl.rcParams['lines.linewidth'] = 1

    fig = plt.figure(constrained_layout=False)
    gs = fig.add_gridspec(1, 1, hspace=0, wspace=0.15, left=0.12, right=0.95, top=0.9, bottom=0.15)

    axes_list = []
    axes_list.append(fig.add_subplot(gs[:, 0]))

    axes_list[0].tick_params(axis="y", which="both", right=True, left=True, direction="in")
    axes_list[0].tick_params(axis="x", which="both", bottom=True, top=True, direction="in")

    colors = plt.rcParams['axes.prop_cycle'].by_key()['color']

    marker_kwargs = {"s" : 12, "marker" : 's'}
    axes_list[0].plot(batch_sizes, soa_rates, c = colors[0], label=labels[0])
    axes_list[0].scatter(batch_sizes, soa_rates, c = colors[0], **marker_kwargs)
    axes_list[0].plot(batch_sizes, aos_rates, c = colors[1], label=labels[1])
    axes_list[0].scatter(batch_sizes, aos_rates, c = colors[1], **marker_kwargs)

    #axes_list[proc_idx].set_xlim(start - 0.5, start + 4.5)
    axes_list[0].legend(ncol=1, frameon=False)
    axes_list[0].set_xscale("log")
    #axes_list[0].xaxis.set_major_locator(MaxNLocator(6, integer=True))
    axes_list[0].set_title(r"$pp \to t \bar t + 3$ jets at $\sqrt{s}=14\,\text{TeV}$")
    axes_list[0].set_xlabel("no.\ of events per batch")
    axes_list[0].set_ylabel(r"Event rate (events/hour)")
    axes_list[0].text(0.1, 0.05,
                      r"\noindent"
                      r"$\mu_R^2 = \mu_F^2 = m_t^2$"
                      r"\\"
                      r"$p_{\perp,j} \geq 20\,\text{GeV}$, "
                      #r"\\"
                      r"$|\eta_{j}| \leq 5$, "
                      #r"\\"
                      r"$\Delta R_{jj} \geq 0.4$",
                      transform=axes_list[0].transAxes, va="bottom", ha="left",
                      fontsize="x-small")
    #for ax in axes_list:
    #    ax.tick_params(which="both", top=True, right=True, direction="in")

    for ax in axes_list:
        ax.text(1.05, 1, r"\textsc{Pepper} MC",
                horizontalalignment='right',
                verticalalignment='top',
                rotation = 90,
                transform=ax.transAxes)

    axes_list[0].set_ylim(0.8, 1.2)

    plt.savefig("soa-vs-aos.pdf")


==> validation/Z+jets-particle-level/plot.py <==
import heppyplotlib as hpl
import matplotlib.gridspec as gridspec
import heppyplotlib.configuration as hpc
import heppyplotlib.rivetplot as hpr
import matplotlib.pyplot as plt
import matplotlib as mpl
from heppyplotlib.ratioplot import plot_nominal, plot_diff

with plt.style.context('tableau-colorblind10'):
    hpc.use_tex(use_serif=True, overwrite=True)
    hpc.set_font_sizes(normal=9, small=8, large=10)
    hpc.set_figure_size(510, aspect_ratio=0.5)
    mpl.rcParams['lines.linewidth'] = 1

    min_n_list = [1, 1]
    rivet_path_list = ["/MC_ZINC/Z_y", "/MC_ZINC/Z_pT"]

    for min_n, rivet_path in zip(min_n_list, rivet_path_list):

        observable = rivet_path.split('/')[-1]

        nrows = 5 - min_n
        ncols = 2

        fig = plt.figure(constrained_layout=False)
        gs = fig.add_gridspec(nrows, ncols, hspace=0, wspace=0.25, left=0.1, right=0.95, top=0.925, bottom=0.125)

        axes_list = []
        axes_list.append(fig.add_subplot(gs[:, 0]))
        for i in range(nrows):
            axes_list.append(fig.add_subplot(gs[i, 1], sharex=axes_list[0]))
        hpl.layout_axes_column(axes_list[1:])
        hpr.apply_plot_info(rivet_path, axes_list[0], None)

        pepper_versions = [
                "0.0.3-13-gf013e97",
                "0.0.3-2-gbe0b4da",
                "0.0.3-2-gbe0b4da",
                #"0.0.3-14-g4944ede",
                "0.0.3-43-gdfa6ba1",
                "0.0.3-43-gdfa6ba1"
                ]

        if rivet_path == "/MC_ZINC/Z_pT":
            ks_test_p_values = [
                    0.47935200313578363,
                    0.859069873537388,
                    0.9388556356713802,
                    0.9894512477293349,
                    0.46099180615828617
                    ]
        else:
            ks_test_p_values = [
                    0.8726951393930998,
                    0.37786237223085006,
                    0.600912970965888,
                    0.2678494260888069,
                    0.7939006347125909
                    ]

        for n, pepper_v, p_val in zip(range(min_n, 5), pepper_versions[min_n:], ks_test_p_values[min_n:]):

            filepaths = [
                    "n-{}/sherpa-v2.2.15-23-g92673ce39.yoda.gz",
                    "n-{}/pepper-{},hdf5,sherpa-v2.2.15-23-g92673ce39.yoda.gz",
                    #"n-{}/pepper-kokkos,hdf5,sherpa-v2.2.15-23-g92673ce39.yoda.gz",
                    #"n-{}/pepper-cuda,hdf5,sherpa-v2.2.15-23-g92673ce39.yoda.gz",
                    ]
            filepaths = [p.format(n, pepper_v) for p in filepaths]

            if n == min_n:
                labels = [
                        r"\textsc{Sherpa}",
                        r"\textsc{Pepper+Sherpa}",
                        #r"\textsc{Pepper/Kokkos+Sherpa}",
                        #r"\textsc{Pepper/CUDA+Sherpa}",
                        ]
            else:
                labels = None

            plt.sca(axes_list[0])
            plt.gca().set_prop_cycle(None)
            try:
                kwargs = {"styles": None,
                          "labels": labels}
                if rivet_path == "/MC_ZINC/Z_pT":
                    if n == 4:
                        kwargs["xmin"] = 2.15
                    elif n == 3:
                        kwargs["xmin"] = 1.5
                    elif n == 1:
                        kwargs["xmin"] = 1.15
                plot_nominal(filepaths, rivet_path, **kwargs)
            except FileNotFoundError:
                pass

            main_plot_n_label_coords = [0, 0]
            if rivet_path == "/MC_ZINC/Z_y":
                if n == 0:
                    main_plot_n_label_coords = [0, 1.5e2]
                elif n == 1:
                    main_plot_n_label_coords = [0, 2.3e1]
                elif n == 2:
                    main_plot_n_label_coords = [0, 7.0e0]
                elif n == 3:
                    main_plot_n_label_coords = [0, 1.7e0]
                elif n == 4:
                    main_plot_n_label_coords = [0, 4e-1]
            elif rivet_path == "/MC_ZINC/Z_pT":
                if n == 1:
                    main_plot_n_label_coords = [2e2, 1e0]
                elif n == 2:
                    main_plot_n_label_coords = [1.8e0, 2e-1]
                elif n == 3:
                    main_plot_n_label_coords = [3.0e1, 2.1e-1]
                elif n == 4:
                    main_plot_n_label_coords = [3.0e1, 1.1e-2]
            plt.text(*main_plot_n_label_coords, "$n = {}$".format(n), va="top", ha="center")

            plt.sca(axes_list[1 + n - min_n])
            plt.text(0.04, 0.92, "$n = {}$".format(n), transform=plt.gca().transAxes, va="top", ha="left")
            plt.text(0.96, 0.92, r"$p\text{-value} = " + "{:.3f}$".format(p_val), transform=plt.gca().transAxes, va="top", ha="right")
            try:
                kwargs = {"assume_correlated": False}
                #if rivet_path == "/MC_ZINC/Z_pT":
                #    if n == 4:
                #        kwargs["xmin"] = 1.2
                plot_diff(filepaths, rivet_path, None, filepaths[0], **kwargs)
            except FileNotFoundError:
                pass

        axes_list[-1].set_xlabel(axes_list[0].get_xlabel())
        if len(axes_list) % 2 == 1:
            axes_list[-len(axes_list)//2].set_ylabel(r"Deviation [$\sigma$]", y=0, ha="center")
        else:
            axes_list[-len(axes_list)//2].set_ylabel(r"Deviation [$\sigma$]")
        h, l = axes_list[0].get_legend_handles_labels()
        del h[2:]
        del l[2:]
        #del h[4:]
        #del l[4:]
        axes_list[0].legend(h, l,
                            borderpad=0.6, borderaxespad=1, loc="upper right",
                            frameon=False)
        for ax in axes_list:
            ax.tick_params(which="both", top=True, right=True, direction="in")
        for ax in axes_list[1:]:
            ax.set_ylim(-5, 5)
            ax.set_yticks([-3, 0, 3])
            ax.set_yticks([4,2, 1, -1, -3, -4], minor=True)

        if rivet_path == "/MC_ZINC/Z_pT":
            axes_list[0].set_title("$Z$ transverse momentum distribution")
            axes_list[0].set_xlim(None, 2e3)
            axes_list[0].set_ylim(1e-6, 1e2)
        else:
            axes_list[0].set_title("$Z$ rapidity distribution")
            axes_list[0].set_xlim(-4, 4)
            axes_list[0].set_ylim(None, 4e2)

        spec_coords = [0, 0]
        ha = "left"
        va = "top"
        if rivet_path == "/MC_ZINC/Z_pT":
            spec_coords = [0.05, 0.05]
            ha = "left"
            va = "bottom"
        else:
            spec_coords = [0.5, 0.05]
            ha = "center"
            va = "bottom"
        axes_list[0].text(*spec_coords,
                          r"\noindent"
                          r"\textbf{$pp \to e^+ e^- + n\,\text{jets}$, $\sqrt{s} = 14\,\text{TeV}$}"
                          r"\\"
                          "Particle level incl.\ MPI+Hadronization"
                          r"\\"
                          r"$\mu_R^2 = \mu_F^2 = H_T'^2$, "
                          r"$66\,\text{GeV} \leq m_{e^+e^-} \leq 116\,\text{GeV}$"
                          r"\\"
                          r"$p_{\perp,j} \geq 30\,\text{GeV}$, "
                          r"$|\eta_{j}| \leq 5$, "
                          r"$\Delta R_{jj} \geq 0.4$",
                          transform=axes_list[0].transAxes, ha=ha, va=va,
                          fontsize="x-small")

        for ax in axes_list[:2]:
            ax.text(1.06, 1, r"\textsc{Pepper} MC",
                    horizontalalignment='right',
                    verticalalignment='top',
                    rotation = 90,
                    transform=ax.transAxes)

        plt.savefig("Z+jets-particle-level-{}.pdf".format(observable))


==> validation/tt+jets-particle-level/plot.py <==
import heppyplotlib as hpl
import matplotlib.gridspec as gridspec
import heppyplotlib.configuration as hpc
import heppyplotlib.rivetplot as hpr
import heppyplotlib.yodaplot as hpy
import matplotlib.pyplot as plt
import matplotlib as mpl
from heppyplotlib.ratioplot import plot_nominal, plot_diff

with plt.style.context('tableau-colorblind10'):
    hpc.use_tex(use_serif=True, overwrite=True)
    hpc.set_font_sizes(normal=9, small=8, large=10)
    hpc.set_figure_size(510, aspect_ratio=0.5)
    mpl.rcParams['lines.linewidth'] = 1

    min_n_list = [0, 0]
    rivet_path_list = ["/MC_TTBAR/onelep_jet_HT", "/MC_TTBAR/onelep_jetl_1_jetl_2_dphi"]

    for min_n, rivet_path in zip(min_n_list, rivet_path_list):

        observable = rivet_path.split('/')[-1]

        nrows = 4 - min_n
        ncols = 2

        fig = plt.figure(constrained_layout=False)
        gs = fig.add_gridspec(nrows, ncols, hspace=0, wspace=0.25, left=0.1, right=0.95, top=0.925, bottom=0.125)

        axes_list = []
        axes_list.append(fig.add_subplot(gs[:, 0]))
        for i in range(nrows):
            axes_list.append(fig.add_subplot(gs[i, 1], sharex=axes_list[0]))
        hpl.layout_axes_column(axes_list[1:])
        hpr.apply_plot_info(rivet_path, axes_list[0], None)

        pepper_versions = [
                "0.0.3-72-g2708879",
                "0.0.3-72-g2708879",
                "0.0.3-72-g2708879",
                "0.0.3-72-g2708879",
                ]

        if rivet_path == "/MC_TTBAR/onelep_jet_HT":
            ks_test_p_values = [
                    0.5081813722550108,
                    0.5454922443913379,
                    0.36766672161635583,
                    0.6897827778642098,
                    ]
        else:
            ks_test_p_values = [
                    0.24150974700574612,
                    0.5417102353469798,
                    0.9595110890990145,
                    0.4593380729250758,
                    ]

        scale_factors = [1.0]*len(pepper_versions)
        if rivet_path == "/MC_TTBAR/onelep_jetl_1_jetl_2_dphi":
            scale_factors[1] = 0.70
            scale_factors[2] = 0.70
            scale_factors[3] = 0.70
        else:
            scale_factors[1] = -2
            scale_factors[2] = -4
            scale_factors[3] = -6

        for n, pepper_v, sf, p_val in zip(range(min_n, 4), pepper_versions[min_n:], scale_factors[min_n:], ks_test_p_values[min_n:]):

            filepaths = [
                    "n-{}/sherpa-v2.2.15-23-g92673ce39.yoda.gz",
                    "n-{}/pepper-{},hdf5,sherpa-v2.2.15-23-g92673ce39.yoda.gz",
                    #"n-{}/pepper-kokkos,hdf5,sherpa-v2.2.15-23-g92673ce39.yoda.gz",
                    #"n-{}/pepper-cuda,hdf5,sherpa-v2.2.15-23-g92673ce39.yoda.gz",
                    ]
            filepaths = [p.format(n, pepper_v) for p in filepaths]

            if n == min_n:
                labels = [
                        r"\textsc{Sherpa}",
                        r"\textsc{Pepper+Sherpa}",
                        #r"\textsc{Pepper/Kokkos+Sherpa}",
                        #r"\textsc{Pepper/CUDA+Sherpa}",
                        ]
            else:
                labels = None

            if sf < 0:
                actual_sf = 10**(sf)
            else:
                actual_sf = sf
            dos = [hpy.resolve_data_object(p, rivet_path, multiply_by=actual_sf) for p in filepaths]

            plt.sca(axes_list[0])
            plt.gca().set_prop_cycle(None)
            try:
                kwargs = {"styles": None,
                          "labels": labels}
                if rivet_path == "/MC_TTBAR/onelep_jetl_1_jetl_2_dphi":
                    pass
                else:
                    if n == 3:
                        kwargs["xmin"] = 1.5e2
                    elif n == 2:
                        kwargs["xmin"] = 1.3e2
                    elif n == 1:
                        kwargs["xmin"] = 1.3e2
                    elif n == 0:
                        kwargs["xmin"] = 1.2e2
                plot_nominal(dos, rivet_path, **kwargs)
            except FileNotFoundError:
                pass

            main_plot_n_label_coords = [0, 0]
            if rivet_path == "/MC_TTBAR/onelep_jetl_1_jetl_2_dphi":
                if n == 0:
                    main_plot_n_label_coords = [1.725, 2.00]
                elif n == 1:
                    main_plot_n_label_coords = [1.1, 1.66]
                elif n == 2:
                    main_plot_n_label_coords = [1.05, 1.06]
                elif n == 3:
                    main_plot_n_label_coords = [1.45, 0.625]
            elif rivet_path == "/MC_TTBAR/onelep_jet_HT":
                if n == 0:
                    main_plot_n_label_coords = [2.6e2, 5e-1]
                elif n == 1:
                    main_plot_n_label_coords = [3.2e2, 6e-3]
                elif n == 2:
                    main_plot_n_label_coords = [3.8e2, 4e-5]
                elif n == 3:
                    main_plot_n_label_coords = [4.4e2, 2e-7]
            if sf < 0:
                plt.text(*main_plot_n_label_coords,
                         r"\noindent$n = " + str(n) + "$ "
                         + r"($\times{}10^{" + str(sf) + "}$)", va="top", ha="center")
            elif sf != 1.0:
                plt.text(*main_plot_n_label_coords,
                         r"\noindent$n = " + str(n) + r"$ "
                         + r"($\times\text{" + "{}".format(sf) + "}$)", va="top", ha="center")
            else:
                plt.text(*main_plot_n_label_coords, "$n = {}$".format(n), va="top", ha="center")

            plt.sca(axes_list[1 + n - min_n])
            plt.text(0.04, 0.92, "$n = {}$".format(n), transform=plt.gca().transAxes, va="top", ha="left")
            plt.text(0.96, 0.92, r"$p\text{-value} = " + "{:.3f}$".format(p_val), transform=plt.gca().transAxes, va="top", ha="right")
            try:
                kwargs = {"assume_correlated": False}
                #if rivet_path == "/MC_TTBAR/onelep_jetl_1_jetl_2_dphi":
                #    if n == 4:
                #        kwargs["xmin"] = 1.2
                plot_diff(filepaths, rivet_path, None, filepaths[0], **kwargs)
            except FileNotFoundError:
                pass

        axes_list[-1].set_xlabel(axes_list[0].get_xlabel())
        if len(axes_list) % 2 == 1:
            axes_list[-len(axes_list)//2].set_ylabel(r"Deviation [$\sigma$]", y=0, ha="center")
        else:
            axes_list[-len(axes_list)//2].set_ylabel(r"Deviation [$\sigma$]")
        h, l = axes_list[0].get_legend_handles_labels()
        del h[2:]
        del l[2:]
        #del h[4:]
        #del l[4:]
        axes_list[0].legend(h, l, borderpad=0.6, borderaxespad=1, loc="upper right",
                            frameon=False)
        for ax in axes_list:
            ax.tick_params(which="both", top=True, right=True, direction="in")
        for ax in axes_list[1:]:
            ax.set_ylim(-5, 5)
            ax.set_yticks([-3, 0, 3])
            ax.set_yticks([4,2, 1, -1, -3, -4], minor=True)

        if rivet_path == "/MC_TTBAR/onelep_jetl_1_jetl_2_dphi":
            axes_list[0].set_ylim(-0.75, 2.75)
            axes_list[0].set_title("Azimuthal angle between light jet pairs")
        else:
            axes_list[0].set_ylim(1e-15, 3e1)
            axes_list[0].set_xlim(1e2, None)

        spec_coords = [0, 0]
        ha = "left"
        va = "top"
        if rivet_path == "/MC_TTBAR/onelep_jetl_1_jetl_2_dphi":
            spec_coords = [0.05, 0.05]
            ha = "left"
            va = "bottom"
        else:
            spec_coords = [0.05, 0.05]
            ha = "left"
            va = "bottom"
        axes_list[0].text(*spec_coords,
                          r"\noindent"
                          r"\textbf{$pp \to t \bar t + n\,\text{jets}$ at $\sqrt{s} = 14\,\text{TeV}$}"
                          r"\\"
                          "Particle level incl.\ MPI+Hadronization"
                          r"\\"
                          r"$\mu_R^2 = \mu_F^2 = H_{T,M}^2/2$"
                          r"\\"
                          r"$p_{\perp,j} \geq 30\,\text{GeV}$, "
                          r"$|\eta_{j}| \leq 5$, "
                          r"$\Delta R_{jj} \geq 0.4$",
                          transform=axes_list[0].transAxes, ha=ha, va=va, fontsize="x-small")

        for ax in axes_list[:2]:
            ax.text(1.06, 1, r"\textsc{Pepper} MC",
                    horizontalalignment='right',
                    verticalalignment='top',
                    rotation = 90,
                    transform=ax.transAxes)

        plt.savefig("tt+jets-particle-level-{}.pdf".format(observable))

